Quantum Field Theory, Worldline Theory, and Spin Magnitude Change in Orbital Evolution

A previous paper~\cite{Bern:2022kto} identified a puzzle stemming from the amplitudes-based approach to spinning bodies in general relativity: additional Wilson coefficients appear compared to current worldline approaches to conservative dynamics of generic astrophysical objects, including neutron stars. In this paper we clarify the nature of analogous Wilson coefficients in the simpler theory of electrodynamics. We analyze the original field-theory construction, identifying definite-spin states some of which have negative norms, and relating the additional Wilson coefficients in the classical theory to transitions between different quantum spin states. We produce a new version of the theory which also has additional Wilson coefficients, but no negative-norm states. We match, through $\mathcal O(\alpha^2)$ and $\mathcal O(S^2)$, the Compton amplitudes of these field theories with those of a modified worldline theory with extra degrees of freedom introduced by releasing the spin supplementary condition. We build an effective two-body Hamiltonian that matches the impulse and spin kick of the modified field theory and of the worldline theory, displaying additional Wilson coefficients compared to standard worldline approaches. The results are then compactly expressed in terms of an eikonal formula. Our key conclusion is that, contrary to standard approaches, while the magnitude of the spin tensor is still conserved, the magnitude of the spin vector can change under conserved Hamiltonian dynamics and this change is governed by the additional Wilson coefficients. For specific values of Wilson coefficients the results are equivalent to those from a definite spin obeying the spin supplementary condition, but for generic values they are physically inequivalent. These results warrant detailed studies of the corresponding issues in general relativity.

==> anc/HamiltonianCoefficients.m <==
(* ::Package:: *)

(* ::Text:: *)
(*
This file is associated with the paper "Quantum Field Theory, Worldline Theory, and Spin Magnitude Change in Orbital Evolution"
by Z. Bern,  D. Kosmopoulos, A. Luna, R. Roiban, T. Scheopner, F. Teng and J. Vines*)


(* ::Text:: *)
(*We give the Hamiltonian coefficients obtained by matching EFT2 to FT1g. The matching process is described in Sect. VII.D. The Hamiltonian in question is defined in Eq. (7.10). The potentials appearing there are given in terms of the Hamiltonian coefficients cited bellow via Eq. (7.2).*)


(* ::Text:: *)
(*Notation:*)
(*
In the following, c[a,{b}] corresponds to c_{a}^{b}( \bm p^2 ) of the text, where we used the Latex notation.
\[Gamma] is defined in Eq. (6.43).
E is the total energy, while E1 and E2 are the energies of particles 1 and 2 respectively, such that E = E1 + E2.
m[1] and m[2] are the masses of the corresponding particles.
C1 and D1 are the Wilson coefficients that appear in the text.
*)


{c[1,{0}]->(\[Gamma] m[1] m[2])/(4 E1 E2),
 c[1,{1}]->(-C1 E (E1+m[1])+\[Gamma] m[1] m[2])/(4 E1 E2 m[1] (E1+m[1])),
 c[1,{2}]->((1-C1+D1) \[Gamma] m[2])/(4 E1 E2)}


{c[2, {0}] -> -1/32*((m[1]^2 + 2*\[Gamma]*m[1]*m[2] + m[2]^2)^3*
     (E*(m[1] + m[2])*(m[1]*m[2] + \[Gamma]^2*m[1]*m[2] + 
         \[Gamma]*(m[1]^2 + m[2]^2))^2 - 
      \[Gamma]*(2*\[Gamma]^4*m[1]^3*m[2]^3 + 7*\[Gamma]^3*m[1]^2*m[2]^2*
         (m[1]^2 + m[2]^2) + 2*m[1]*m[2]*(m[1]^2 + m[2]^2)^2 + 
        5*\[Gamma]^2*m[1]*m[2]*(m[1]^4 + 4*m[1]^2*m[2]^2 + m[2]^4) + 
        \[Gamma]*(m[1]^6 + 12*m[1]^4*m[2]^2 + 12*m[1]^2*m[2]^4 + m[2]^6))))/
    (E^5*m[1]*m[2]*(\[Gamma]*m[1] + m[2])^3*(m[1] + \[Gamma]*m[2])^3), 
 c[2, {1}] -> -1/16*((m[1]^2 + 2*\[Gamma]*m[1]*m[2] + m[2]^2)^5*
     (C1^2*\[Gamma]*(2*m[1]^2 + 4*\[Gamma]*m[1]*m[2] + 
        (1 + \[Gamma]^2)*m[2]^2 + 2*E*(m[1] + \[Gamma]*m[2]))*
       (m[1]*m[2] + \[Gamma]^2*m[1]*m[2] + \[Gamma]*(m[1]^2 + m[2]^2))^2 + 
      2*D1*\[Gamma]*(2*m[1]^2 + 4*\[Gamma]*m[1]*m[2] + 
        (1 + \[Gamma]^2)*m[2]^2 + 2*E*(m[1] + \[Gamma]*m[2]))*
       (m[1]*m[2] + \[Gamma]^2*m[1]*m[2] + \[Gamma]*(m[1]^2 + m[2]^2))^2 + 
      D1^2*\[Gamma]*(2*m[1]^2 + 4*\[Gamma]*m[1]*m[2] + 
        (1 + \[Gamma]^2)*m[2]^2 + 2*E*(m[1] + \[Gamma]*m[2]))*
       (m[1]*m[2] + \[Gamma]^2*m[1]*m[2] + \[Gamma]*(m[1]^2 + m[2]^2))^2 - 
      C1*(E*((-2 - 2*\[Gamma] - 2*\[Gamma]^2 + (-2 + 4*D1)*\[Gamma]^3)*
           m[1]^5 + 2*\[Gamma]*(-6 + (-6 + 4*D1)*\[Gamma] - \[Gamma]^2 + 
            (-1 + 6*D1)*\[Gamma]^3)*m[1]^4*m[2] + 
          (-3 + (-3 + 4*D1)*\[Gamma] - 16*\[Gamma]^2 + 8*(-2 + 3*D1)*
             \[Gamma]^3 + 3*\[Gamma]^4 + 3*(1 + 4*D1)*\[Gamma]^5)*m[1]^3*
           m[2]^2 + 2*\[Gamma]*(-3 + (-3 + 6*D1)*\[Gamma] + 
            12*D1*\[Gamma]^3 + \[Gamma]^4 + (1 + 2*D1)*\[Gamma]^5)*m[1]^2*
           m[2]^3 + (-1 - \[Gamma] + 2*\[Gamma]^2 + 2*(1 + 6*D1)*\[Gamma]^3 + 
            3*\[Gamma]^4 + (3 + 8*D1)*\[Gamma]^5)*m[1]*m[2]^4 + 
          2*\[Gamma]^3*(1 + \[Gamma] + 2*D1*\[Gamma])*m[2]^5) + 
        2*(m[1] + \[Gamma]*m[2])*((-1 - \[Gamma] - \[Gamma]^2 + 
            (-1 + 2*D1)*\[Gamma]^3)*m[1]^5 + \[Gamma]*
           (-6 + (-6 + 4*D1)*\[Gamma] - \[Gamma]^2 + (-1 + 6*D1)*\[Gamma]^3)*
           m[1]^4*m[2] + (-2 + 2*(-1 + D1)*\[Gamma] - 8*\[Gamma]^2 + 
            (-8 + 13*D1)*\[Gamma]^3 + 2*\[Gamma]^4 + (2 + 5*D1)*\[Gamma]^5)*
           m[1]^3*m[2]^2 + \[Gamma]*(-5 + (-5 + 8*D1)*\[Gamma] + 
            2*\[Gamma]^2 + (2 + 11*D1)*\[Gamma]^3 + \[Gamma]^4 + 
            (1 + D1)*\[Gamma]^5)*m[1]^2*m[2]^3 + (-1 + (-1 + D1)*\[Gamma] + 
            \[Gamma]^2 + (1 + 7*D1)*\[Gamma]^3 + 2*\[Gamma]^4 + 
            2*(1 + D1)*\[Gamma]^5)*m[1]*m[2]^4 + \[Gamma]^2*
           (D1 + \[Gamma] + \[Gamma]^2 + D1*\[Gamma]^2)*m[2]^5)) + 
      (1 + \[Gamma])*m[2]*(\[Gamma]^6*m[1]^2*m[2]^3 + 
        m[1]^3*m[2]*(m[1] + m[2]) + \[Gamma]^5*m[1]*m[2]^2*
         (m[1]^2 + m[1]*m[2] + 2*m[2]^2) + \[Gamma]*m[1]*m[2]*
         (2*m[1]^3 - m[1]^2*m[2] + 3*m[1]*m[2]^2 - 2*m[2]^3) + 
        \[Gamma]^4*m[2]*(-3*m[1]^4 + 3*m[1]^3*m[2] - m[1]^2*m[2]^2 + 
          2*m[1]*m[2]^3 + m[2]^4) + \[Gamma]^2*(m[1]^5 - 6*m[1]^4*m[2] + 
          6*m[1]^3*m[2]^2 - 8*m[1]^2*m[2]^3 + 3*m[1]*m[2]^4 - m[2]^5) + 
        \[Gamma]^3*(-2*m[1]^5 + 3*m[1]^4*m[2] - 12*m[1]^3*m[2]^2 + 
          6*m[1]^2*m[2]^3 - 2*m[1]*m[2]^4 + m[2]^5) + 
        E*(m[1]^2*m[2]*(m[1] + m[2]) + 2*\[Gamma]*m[1]*m[2]*
           (m[1]^2 + m[2]^2) - \[Gamma]^4*m[1]*m[2]*(2*m[1]^2 - m[1]*m[2] + 
            m[2]^2) - 2*\[Gamma]^3*m[1]*(m[1]^3 - m[1]^2*m[2] + 
            3*m[1]*m[2]^2 - m[2]^3) + \[Gamma]^2*(m[1]^4 - 5*m[1]^3*m[2] + 
            4*m[1]^2*m[2]^2 - m[1]*m[2]^3 + m[2]^4)))))/
    (E^5*(1 + \[Gamma])*m[1]^3*m[2]*(\[Gamma]*m[1] + m[2])^3*
     (m[1] + \[Gamma]*m[2])^3*(m[1]^2 + 2*\[Gamma]*m[1]*m[2] + m[2]^2 + 
       E*(m[1] + \[Gamma]*m[2]))^2), 
 c[2, {2}] -> -1/16*((-1 + C1 - D1)*(m[1]^2 + 2*\[Gamma]*m[1]*m[2] + m[2]^2)^
      4*((-1 + C1)*\[Gamma]^6*m[1]^2*m[2]^3 - 
      m[1]^3*m[2]*(m[1] + (1 + C1)*m[2]) + \[Gamma]^5*m[1]*m[2]^2*
       ((-1 + 3*C1)*m[1]^2 - (1 + C1)*m[1]*m[2] + 2*(-1 + C1)*m[2]^2) + 
      \[Gamma]*m[1]*m[2]*(-2*(1 + C1)*m[1]^3 + (1 + C1)*m[1]^2*m[2] - 
        3*(1 + C1)*m[1]*m[2]^2 + 2*m[2]^3) + \[Gamma]^4*m[2]*
       (3*(1 + C1)*m[1]^4 - 3*(1 + C1)*m[1]^3*m[2] + (1 + 6*C1)*m[1]^2*
         m[2]^2 - 2*(1 + C1)*m[1]*m[2]^3 + (-1 + C1)*m[2]^4) - 
      \[Gamma]^2*((1 + C1)*m[1]^5 - 2*(3 + C1)*m[1]^4*m[2] + 
        6*(1 + C1)*m[1]^3*m[2]^2 - (8 + 3*C1)*m[1]^2*m[2]^3 + 
        3*(1 + C1)*m[1]*m[2]^4 - m[2]^5) + \[Gamma]^3*
       ((2 + C1)*m[1]^5 - 3*(1 + C1)*m[1]^4*m[2] + 6*(2 + C1)*m[1]^3*m[2]^2 - 
        6*(1 + C1)*m[1]^2*m[2]^3 + (2 + 3*C1)*m[1]*m[2]^4 - 
        (1 + C1)*m[2]^5) + E*(m[1] + \[Gamma]*m[2])*
       ((1 + C1)*\[Gamma]^4*m[1]^2*m[2] - m[1]*m[2]*(m[1] + (1 + C1)*m[2]) - 
        (1 + C1)*\[Gamma]*m[2]*(2*m[1]^2 - m[1]*m[2] + m[2]^2) + 
        \[Gamma]^3*m[1]*((2 + C1)*m[1]^2 - (1 + C1)*m[1]*m[2] + 
          (3 + 2*C1)*m[2]^2) + \[Gamma]^2*(-((1 + C1)*m[1]^3) + 
          (5 + 2*C1)*m[1]^2*m[2] - 2*(1 + C1)*m[1]*m[2]^2 + 
          (1 + C1)*m[2]^3))))/(E^5*m[1]^2*(\[Gamma]*m[1] + m[2])^3*
     (m[1] + \[Gamma]*m[2])^3*(m[1]^2 + 2*\[Gamma]*m[1]*m[2] + m[2]^2 + 
      E*(m[1] + \[Gamma]*m[2])))}


==> anc/Observables.m <==
(* ::Package:: *)

(* ::Text:: *)
(*This file is associated with the paper "Quantum Field Theory, Worldline Theory, and Spin Magnitude Change in Orbital Evolution"*)
(*by Z. Bern,  D. Kosmopoulos, A. Luna, R. Roiban, T. Scheopner, F. Teng and J. Vines*)


(* ::Text:: *)
(*We give the observables obtained by solving the equations of motions, as we describe in Sect. VII.E.*)
(*We give the observables in terms of components.*)


(* ::Text:: *)
(*Notation:*)
(*In the following, c[a,{b}][pInf^2] corresponds to c_{a}^{b}( \bm p^2 ) of the text, where we used the Latex notation. *)
(*E1 and E2 are the energies of particles 1 and 2 respectively.*)
(**)
(*We use the initial conditions (see Eq. (7.32)):*)
(*b^{(0)} = {-b,0,0}*)
(*p^{(0)} = {0,0,pInf}*)
(*S1^{(0)} = {S1x,S1y,S1z}*)
(*K1^{(0)} = {K1x,K1y,K1z}*)


(* ::Text:: *)
(*Impulse at 1PL*)


{(-2*E1*E2*c[1, {0}][pInf^2])/(b*E1*pInf + b*E2*pInf) - 
  (2*E1*E2*S1y*c[1, {1}][pInf^2])/(b^2*(E1 + E2)) + 
  (2*E1*E2*K1x*c[1, {2}][pInf^2])/(b^2*(E1 + E2)*pInf), 
 (-2*E1*E2*S1x*c[1, {1}][pInf^2])/(b^2*(E1 + E2)) - 
  (2*E1*E2*K1y*c[1, {2}][pInf^2])/(b^2*(E1 + E2)*pInf), 0}


(* ::Text:: *)
(*Spin Kick at 1PL*)


{(2*E1*E2*S1z*c[1, {1}][pInf^2])/(b*(E1 + E2)), 
 (2*E1*E2*K1z*c[1, {2}][pInf^2])/(b*E1*pInf + b*E2*pInf), 
 (-2*E1*E2*S1x*c[1, {1}][pInf^2])/(b*(E1 + E2)) - 
  (2*E1*E2*K1y*c[1, {2}][pInf^2])/(b*E1*pInf + b*E2*pInf)}


(* ::Text:: *)
(*Boost Kick at 1PL*)


{(2*E1*E2*K1z*c[1, {1}][pInf^2])/(b*(E1 + E2)), 
 (-2*E1*E2*S1z*c[1, {2}][pInf^2])/(b*E1*pInf + b*E2*pInf), 
 (-2*E1*E2*K1x*c[1, {1}][pInf^2])/(b*(E1 + E2)) + 
  (2*E1*E2*S1y*c[1, {2}][pInf^2])/(b*E1*pInf + b*E2*pInf)}


(* ::Text:: *)
(*Impulse at 2PL*)


{(Pi*(b*(E1^2 - E1*E2 + E2^2)*pInf*c[1, {0}][pInf^2]^2 - 
    2*E1*E2*(E1*E2*S1y*c[1, {2}][pInf^2]^2 + (E1 + E2)*pInf*
       (b*c[2, {0}][pInf^2] + pInf*S1y*c[2, {1}][pInf^2] - 
        K1x*c[2, {2}][pInf^2]) + 2*E1*E2*K1x*pInf*c[1, {2}][pInf^2]*
       Derivative[1][c[1, {0}]][pInf^2] - E1*E2*pInf*c[1, {1}][pInf^2]*
       (K1x*c[1, {2}][pInf^2] + 2*pInf*S1y*Derivative[1][c[1, {0}]][
          pInf^2])) + 2*c[1, {0}][pInf^2]*
     ((-(E1*E2*pInf^2) + E2^2*pInf^2 + E1^2*(2*E2^2 + pInf^2))*S1y*
       c[1, {1}][pInf^2] + pInf*(-((E1^2 - E1*E2 + E2^2)*K1x*
          c[1, {2}][pInf^2]) + 2*E1^2*E2^2*
         (b*Derivative[1][c[1, {0}]][pInf^2] + pInf*S1y*
           Derivative[1][c[1, {1}]][pInf^2] - K1x*Derivative[1][c[1, {2}]][
            pInf^2])))))/(2*b^3*(E1 + E2)^2*pInf^2), 
 (-(E1*E2*(4*E1*E2*pInf^2*S1z*c[1, {1}][pInf^2]^2 + E1*E2*(Pi*S1x - 4*S1z)*
       c[1, {2}][pInf^2]^2 + (E1 + E2)*Pi*pInf*(pInf*S1x*c[2, {1}][pInf^2] + 
        K1y*c[2, {2}][pInf^2]) - 2*E1*E2*K1y*Pi*pInf*c[1, {2}][pInf^2]*
       Derivative[1][c[1, {0}]][pInf^2] + E1*E2*Pi*pInf*c[1, {1}][pInf^2]*
       (K1y*c[1, {2}][pInf^2] - 2*pInf*S1x*Derivative[1][c[1, {0}]][
          pInf^2]))) + c[1, {0}][pInf^2]*
    ((-(E1*E2*Pi*pInf^2*S1x) + E2^2*Pi*pInf^2*S1x + 
       E1^2*(Pi*pInf^2*S1x + 2*E2^2*(Pi*S1x - 4*S1z)))*c[1, {1}][pInf^2] + 
     Pi*pInf*((E1^2 - E1*E2 + E2^2)*K1y*c[1, {2}][pInf^2] + 
       2*E1^2*E2^2*(pInf*S1x*Derivative[1][c[1, {1}]][pInf^2] + 
         K1y*Derivative[1][c[1, {2}]][pInf^2]))))/(2*b^3*(E1 + E2)^2*pInf^2), 
 (-2*E1^2*E2^2*c[1, {0}][pInf^2]*(b*c[1, {0}][pInf^2] + 
    2*pInf*S1y*c[1, {1}][pInf^2] - 2*K1x*c[1, {2}][pInf^2]))/
  (b^3*(E1 + E2)^2*pInf^3)}


(* ::Text:: *)
(*Spin Kick at 2PL*)


{(E1*E2*pInf*(-4*E1*E2*pInf^2*S1x*c[1, {1}][pInf^2]^2 + 
     Pi*S1z*(E1*E2*c[1, {2}][pInf^2]^2 + (E1 + E2)*pInf^2*
        c[2, {1}][pInf^2]) - 2*E1*E2*pInf*c[1, {1}][pInf^2]*
      (2*K1y*c[1, {2}][pInf^2] + Pi*pInf*S1z*Derivative[1][c[1, {0}]][
         pInf^2])) - c[1, {0}][pInf^2]*
    (Pi*pInf*(-(E1*E2*pInf^2) + E2^2*pInf^2 + E1^2*(2*E2^2 + pInf^2))*S1z*
      c[1, {1}][pInf^2] + 2*E1^2*E2^2*(-2*K1y*c[1, {2}][pInf^2] + 
       Pi*pInf^3*S1z*Derivative[1][c[1, {1}]][pInf^2])))/
  (2*b^2*(E1 + E2)^2*pInf^3), 
 (E1*E2*pInf*(E1*E2*(-4*K1x + K1z*Pi)*pInf*c[1, {1}][pInf^2]*
      c[1, {2}][pInf^2] + 4*E1*E2*S1y*c[1, {2}][pInf^2]^2 + 
     (E1 + E2)*K1z*Pi*pInf*c[2, {2}][pInf^2] - 2*E1*E2*K1z*Pi*pInf*
      c[1, {2}][pInf^2]*Derivative[1][c[1, {0}]][pInf^2]) - 
   c[1, {0}][pInf^2]*((-(E1*E2*K1z*Pi*pInf^2) + E2^2*K1z*Pi*pInf^2 + 
       E1^2*(4*E2^2*K1x + K1z*Pi*pInf^2))*c[1, {2}][pInf^2] + 
     2*E1^2*E2^2*K1z*Pi*pInf^2*Derivative[1][c[1, {2}]][pInf^2]))/
  (2*b^2*(E1 + E2)^2*pInf^3), 
 (-(E1*E2*(4*E1*E2*pInf^2*S1z*c[1, {1}][pInf^2]^2 + E1*E2*(Pi*S1x - 4*S1z)*
       c[1, {2}][pInf^2]^2 + (E1 + E2)*Pi*pInf*(pInf*S1x*c[2, {1}][pInf^2] + 
        K1y*c[2, {2}][pInf^2]) - 2*E1*E2*K1y*Pi*pInf*c[1, {2}][pInf^2]*
       Derivative[1][c[1, {0}]][pInf^2] + E1*E2*Pi*pInf*c[1, {1}][pInf^2]*
       (K1y*c[1, {2}][pInf^2] - 2*pInf*S1x*Derivative[1][c[1, {0}]][
          pInf^2]))) + Pi*c[1, {0}][pInf^2]*
    ((-(E1*E2*pInf^2) + E2^2*pInf^2 + E1^2*(2*E2^2 + pInf^2))*S1x*
      c[1, {1}][pInf^2] + pInf*((E1^2 - E1*E2 + E2^2)*K1y*c[1, {2}][pInf^2] + 
       2*E1^2*E2^2*(pInf*S1x*Derivative[1][c[1, {1}]][pInf^2] + 
         K1y*Derivative[1][c[1, {2}]][pInf^2]))))/(2*b^2*(E1 + E2)^2*pInf^2)}


(* ::Text:: *)
(*Boost Kick at 2PL*)


{(E1*E2*pInf*(-4*E1*E2*K1x*pInf^2*c[1, {1}][pInf^2]^2 + 
     K1z*Pi*(E1*E2*c[1, {2}][pInf^2]^2 + (E1 + E2)*pInf^2*
        c[2, {1}][pInf^2]) - 2*E1*E2*pInf*c[1, {1}][pInf^2]*
      (-2*S1y*c[1, {2}][pInf^2] + K1z*Pi*pInf*Derivative[1][c[1, {0}]][
         pInf^2])) - c[1, {0}][pInf^2]*
    (K1z*Pi*pInf*(-(E1*E2*pInf^2) + E2^2*pInf^2 + E1^2*(2*E2^2 + pInf^2))*
      c[1, {1}][pInf^2] + 2*E1^2*E2^2*(2*S1y*c[1, {2}][pInf^2] + 
       K1z*Pi*pInf^3*Derivative[1][c[1, {1}]][pInf^2])))/
  (2*b^2*(E1 + E2)^2*pInf^3), 
 (E1*E2*pInf*(E1*E2*pInf*(4*S1x - Pi*S1z)*c[1, {1}][pInf^2]*
      c[1, {2}][pInf^2] + 4*E1*E2*K1y*c[1, {2}][pInf^2]^2 - 
     (E1 + E2)*Pi*pInf*S1z*c[2, {2}][pInf^2] + 2*E1*E2*Pi*pInf*S1z*
      c[1, {2}][pInf^2]*Derivative[1][c[1, {0}]][pInf^2]) + 
   c[1, {0}][pInf^2]*((-(E1*E2*Pi*pInf^2*S1z) + E2^2*Pi*pInf^2*S1z + 
       E1^2*(4*E2^2*S1x + Pi*pInf^2*S1z))*c[1, {2}][pInf^2] + 
     2*E1^2*E2^2*Pi*pInf^2*S1z*Derivative[1][c[1, {2}]][pInf^2]))/
  (2*b^2*(E1 + E2)^2*pInf^3), 
 (E1*E2*(-4*E1*E2*K1z*pInf^2*c[1, {1}][pInf^2]^2 + E1*E2*(4*K1z - K1x*Pi)*
      c[1, {2}][pInf^2]^2 - (E1 + E2)*Pi*pInf*(K1x*pInf*c[2, {1}][pInf^2] - 
       S1y*c[2, {2}][pInf^2]) - 2*E1*E2*Pi*pInf*S1y*c[1, {2}][pInf^2]*
      Derivative[1][c[1, {0}]][pInf^2] + E1*E2*Pi*pInf*c[1, {1}][pInf^2]*
      (S1y*c[1, {2}][pInf^2] + 2*K1x*pInf*Derivative[1][c[1, {0}]][
         pInf^2])) + Pi*c[1, {0}][pInf^2]*
    (K1x*(-(E1*E2*pInf^2) + E2^2*pInf^2 + E1^2*(2*E2^2 + pInf^2))*
      c[1, {1}][pInf^2] + 
     pInf*(-((E1^2 - E1*E2 + E2^2)*S1y*c[1, {2}][pInf^2]) + 
       2*E1^2*E2^2*(K1x*pInf*Derivative[1][c[1, {1}]][pInf^2] - 
         S1y*Derivative[1][c[1, {2}]][pInf^2]))))/(2*b^2*(E1 + E2)^2*pInf^2)}


==> anc/QED_TwoBody_OneLoop.m <==
(* ::Package:: *)

(* ::Text:: *)
(*This file is associated with the paper "Quantum Field Theory, Worldline Theory, and Spin Magnitude Change in Orbital Evolution"*)
(*by Z. Bern,  D. Kosmopoulos, A. Luna, R. Roiban, T. Scheopner, F. Teng and J. Vines*)


(* ::Text:: *)
(*We give the classical one-loop amplitudes of FT1g discussed in Sect. IIIC.*)

(* spinless *)

ampSpinless=(I (mb[1]+mb[2]))/(4 Sqrt[-dot[q[1],q[1]]]);

(* S_1^1 S_2^0 *)

ampS1noSSC=(-((C1[1]^2 mb[2]+(1+y^2) C1[1] (mb[1]-D1[1] mb[2])+D1[1] ((-1+y^2) mb[1]+(-1+y^2 (3+D1[1])) mb[2])) S[q[1],ub[1]])+y (C1[1]^2 mb[2]+D1[1] (2+D1[1]) mb[2]+2 C1[1] (mb[1]-D1[1] mb[2])) S[q[1],ub[2]])/(4 (-1+y) (1+y) Sqrt[-dot[q[1],q[1]]] mb[1]);

(* S_1^1 S_2^1 *)

ampS1S2noSSC=-((I (y (-1+y^2) dot[q[1],S,S2,q[1]] (-((-1+y^2) C1[2] D1[1] (2+D1[1]) mb[2])+C1[1] (-((-1+y^2) D1[2] (2+D1[2]) mb[1])+2 C1[2] ((2+(-1+y^2) D1[2]) mb[1]+(2+(-1+y^2) D1[1]) mb[2])))+(-1+y^2) (-S[q[1],ub[2]] ((4 C1[1]^2 C1[2] mb[2]+(3+y^2) C1[2] D1[1] (2+D1[1]) mb[2]+C1[1] (4 C1[2]^2 mb[1]+(3+y^2) D1[2] (2+D1[2]) mb[1]-2 (3+y^2) C1[2] (D1[2] mb[1]+D1[1] mb[2]))) S2[q[1],ub[1]]-4 y (C1[1]^2 D1[2] mb[2]+D1[1] (2+D1[1]) D1[2] mb[2]+C1[1] (D1[2]^2 mb[1]+C1[2] mb[2]-D1[2] ((-4+C1[2]) mb[1]+2 D1[1] mb[2]))) S2[q[1],ub[2]])-4 S[q[1],ub[1]] (-y (C1[1] C1[2] (mb[1]-D1[1] mb[2])+D1[1] (C1[2]^2 mb[1]+D1[2] (2+D1[2]) mb[1]+C1[2] (-2 D1[2] mb[1]+(4+D1[1]) mb[2]))) S2[q[1],ub[1]]+(C1[1]^2 (-C1[2]+D1[2]) mb[2]+C1[1] (-C1[2]^2 mb[1]+(1+y^2) D1[2] (mb[1]-D1[1] mb[2])+C1[2] (D1[2] mb[1]+D1[1] mb[2]))+D1[1] (C1[2]^2 mb[1]-(1+y^2) C1[2] (D1[2] mb[1]-mb[2])+D1[2] ((-1+y^2 (3+D1[2])) mb[1]+(-1+y^2 (3+D1[1])) mb[2]))) S2[q[1],ub[2]]))+dot[q[1],q[1]] (-4 C1[1] C1[2] dot[ub[2],S,S2,ub[1]] mb[1]+12 y^2 C1[1] C1[2] dot[ub[2],S,S2,ub[1]] mb[1]+4 C1[1] C1[2]^2 dot[ub[2],S,S2,ub[1]] mb[1]-4 y^2 C1[1] C1[2]^2 dot[ub[2],S,S2,ub[1]] mb[1]+4 C1[1] D1[2] dot[ub[2],S,S2,ub[1]] mb[1]-8 y^2 C1[1] D1[2] dot[ub[2],S,S2,ub[1]] mb[1]+4 y^4 C1[1] D1[2] dot[ub[2],S,S2,ub[1]] mb[1]-4 C1[1] C1[2] D1[2] dot[ub[2],S,S2,ub[1]] mb[1]+8 y^2 C1[1] C1[2] D1[2] dot[ub[2],S,S2,ub[1]] mb[1]-4 y^4 C1[1] C1[2] D1[2] dot[ub[2],S,S2,ub[1]] mb[1]+2 C1[1] D1[2]^2 dot[ub[2],S,S2,ub[1]] mb[1]-4 y^2 C1[1] D1[2]^2 dot[ub[2],S,S2,ub[1]] mb[1]+2 y^4 C1[1] D1[2]^2 dot[ub[2],S,S2,ub[1]] mb[1]-8 y C1[1] C1[2] dot[ub[2],S,S2,ub[2]] mb[1]-4 y C1[1] C1[2] D1[2] dot[ub[2],S,S2,ub[2]] mb[1]+4 y^3 C1[1] C1[2] D1[2] dot[ub[2],S,S2,ub[2]] mb[1]-4 C1[1] C1[2] dot[ub[2],S,S2,ub[1]] mb[2]+12 y^2 C1[1] C1[2] dot[ub[2],S,S2,ub[1]] mb[2]+4 C1[1]^2 C1[2] dot[ub[2],S,S2,ub[1]] mb[2]-4 y^2 C1[1]^2 C1[2] dot[ub[2],S,S2,ub[1]] mb[2]+4 C1[2] D1[1] dot[ub[2],S,S2,ub[1]] mb[2]-8 y^2 C1[2] D1[1] dot[ub[2],S,S2,ub[1]] mb[2]+4 y^4 C1[2] D1[1] dot[ub[2],S,S2,ub[1]] mb[2]-4 C1[1] C1[2] D1[1] dot[ub[2],S,S2,ub[1]] mb[2]+8 y^2 C1[1] C1[2] D1[1] dot[ub[2],S,S2,ub[1]] mb[2]-4 y^4 C1[1] C1[2] D1[1] dot[ub[2],S,S2,ub[1]] mb[2]+2 C1[2] D1[1]^2 dot[ub[2],S,S2,ub[1]] mb[2]-4 y^2 C1[2] D1[1]^2 dot[ub[2],S,S2,ub[1]] mb[2]+2 y^4 C1[2] D1[1]^2 dot[ub[2],S,S2,ub[1]] mb[2]-4 y C1[1] C1[2] dot[ub[2],S,S2,ub[2]] mb[2]-4 y^3 C1[1] C1[2] dot[ub[2],S,S2,ub[2]] mb[2]-4 y C1[1]^2 C1[2] dot[ub[2],S,S2,ub[2]] mb[2]+4 y^3 C1[1]^2 C1[2] dot[ub[2],S,S2,ub[2]] mb[2]+4 y^2 C1[1] C1[2] dot[ub[1],S,S2,ub[2]] ((2+D1[2]-y^2 D1[2]) mb[1]+(2+D1[1]-y^2 D1[1]) mb[2])+4 y C1[1] C1[2] dot[ub[1],S,S2,ub[1]] ((-1+y^2 (-1+C1[2])-C1[2]) mb[1]+(-2+(-1+y^2) D1[1]) mb[2])-8 y C1[1] C1[2] mb[1] S[ub[1],ub[2]] S2[ub[1],ub[2]]-4 y C1[1] C1[2] D1[2] mb[1] S[ub[1],ub[2]] S2[ub[1],ub[2]]+4 y^3 C1[1] C1[2] D1[2] mb[1] S[ub[1],ub[2]] S2[ub[1],ub[2]]-8 y C1[1] C1[2] mb[2] S[ub[1],ub[2]] S2[ub[1],ub[2]]-4 y C1[1] C1[2] D1[1] mb[2] S[ub[1],ub[2]] S2[ub[1],ub[2]]+4 y^3 C1[1] C1[2] D1[1] mb[2] S[ub[1],ub[2]] S2[ub[1],ub[2]]+4 y C1[1] C1[2] mb[1] trL[S,S2]-4 y^3 C1[1] C1[2] mb[1] trL[S,S2]-2 y C1[1] D1[2] mb[1] trL[S,S2]+4 y^3 C1[1] D1[2] mb[1] trL[S,S2]-2 y^5 C1[1] D1[2] mb[1] trL[S,S2]+2 y C1[1] C1[2] D1[2] mb[1] trL[S,S2]-4 y^3 C1[1] C1[2] D1[2] mb[1] trL[S,S2]+2 y^5 C1[1] C1[2] D1[2] mb[1] trL[S,S2]-y C1[1] D1[2]^2 mb[1] trL[S,S2]+2 y^3 C1[1] D1[2]^2 mb[1] trL[S,S2]-y^5 C1[1] D1[2]^2 mb[1] trL[S,S2]+4 y C1[1] C1[2] mb[2] trL[S,S2]-4 y^3 C1[1] C1[2] mb[2] trL[S,S2]-2 y C1[2] D1[1] mb[2] trL[S,S2]+4 y^3 C1[2] D1[1] mb[2] trL[S,S2]-2 y^5 C1[2] D1[1] mb[2] trL[S,S2]+2 y C1[1] C1[2] D1[1] mb[2] trL[S,S2]-4 y^3 C1[1] C1[2] D1[1] mb[2] trL[S,S2]+2 y^5 C1[1] C1[2] D1[1] mb[2] trL[S,S2]-y C1[2] D1[1]^2 mb[2] trL[S,S2]+2 y^3 C1[2] D1[1]^2 mb[2] trL[S,S2]-y^5 C1[2] D1[1]^2 mb[2] trL[S,S2])))/(16 (-1+y^2)^2 Sqrt[-dot[q[1],q[1]]] mb[1] mb[2]));


(* S_1^2 S_2^0 *)

ampS1sqnoSSC=-((I (-((-1+y^2) dot[q[1],S,S,q[1]] ((-1+y^2) C1[1]^2 mb[1]-(-1+y^4) C1[1] C2[1] mb[2]+C2[1] ((3-7 y^2) mb[1]+(3-8 y^2+y^4) mb[2])))+(-1+y^2) ((-D1[1]^2 mb[1]-3 y^2 D1[1]^2 mb[1]-6 D2[1] mb[1]-2 y^2 D2[1] mb[1]+4 y^2 D1[1]^2 mb[2]+6 D1[1] D2[1] mb[2]+2 y^2 D1[1] D2[1] mb[2]+C2[1] ((-3+7 y^2) mb[1]+(-3-C1[1]+y^4 D1[1]+y^2 (15-7 C1[1]+7 D1[1])) mb[2])+2 C1[1] ((1+3 y^2) D1[1] mb[1]-4 D2[1] mb[2])) S[q[1],ub[1]]^2+y (-8 C1[1]^2 mb[1]+(7+y^2) C1[1] C2[1] mb[2]-(2 (3+y^2) D1[1]^2+(7+y^2) C2[1] (1+D1[1])) mb[2]+2 D2[1] (8 mb[1]+(8+(-1+y^2) D1[1]) mb[2])) S[q[1],ub[1]] S[q[1],ub[2]]+2 (2 C1[1]^2 (mb[1]-mb[2])-(3+y^2) (1+D1[1]) D2[1] mb[2]+(3+y^2) C1[1] (D1[1]+D2[1]) mb[2]) S[q[1],ub[2]]^2)+dot[q[1],q[1]] (4 C1[1]^2 dot[ub[2],S,S,ub[2]] mb[1]-4 y^2 C1[1]^2 dot[ub[2],S,S,ub[2]] mb[1]-8 y^2 C2[1] dot[ub[2],S,S,ub[2]] mb[1]+4 C1[1]^2 dot[ub[2],S,S,ub[2]] mb[2]-4 y^2 C1[1]^2 dot[ub[2],S,S,ub[2]] mb[2]-4 y^2 C2[1] dot[ub[2],S,S,ub[2]] mb[2]-4 y^4 C2[1] dot[ub[2],S,S,ub[2]] mb[2]-4 C1[1] C2[1] dot[ub[2],S,S,ub[2]] mb[2]+4 y^4 C1[1] C2[1] dot[ub[2],S,S,ub[2]] mb[2]-2 C1[1] D1[1] dot[ub[2],S,S,ub[2]] mb[2]+4 y^2 C1[1] D1[1] dot[ub[2],S,S,ub[2]] mb[2]-2 y^4 C1[1] D1[1] dot[ub[2],S,S,ub[2]] mb[2]+2 D2[1] dot[ub[2],S,S,ub[2]] mb[2]-4 y^2 D2[1] dot[ub[2],S,S,ub[2]] mb[2]+2 y^4 D2[1] dot[ub[2],S,S,ub[2]] mb[2]-2 C1[1] D2[1] dot[ub[2],S,S,ub[2]] mb[2]+4 y^2 C1[1] D2[1] dot[ub[2],S,S,ub[2]] mb[2]-2 y^4 C1[1] D2[1] dot[ub[2],S,S,ub[2]] mb[2]+2 D1[1] D2[1] dot[ub[2],S,S,ub[2]] mb[2]-4 y^2 D1[1] D2[1] dot[ub[2],S,S,ub[2]] mb[2]+2 y^4 D1[1] D2[1] dot[ub[2],S,S,ub[2]] mb[2]+dot[ub[1],S,S,ub[1]] ((-1+y^2)^2 C1[1]^2 mb[1]+2 (-1+y^2)^2 C1[1] (D1[1] mb[1]-C2[1] mb[2])+2 C2[1] ((1-6 y^2+y^4) mb[1]+(1+y^6 D1[1]+y^4 (3+2 D1[1])-y^2 (8+3 D1[1])) mb[2])-(-1+y^2) (-2 (-1+y^2) D2[1] mb[1]+2 (-1+y^2) D1[1] D2[1] mb[2]+D1[1]^2 ((-1+5 y^2) mb[1]+4 y^2 mb[2])))+2 y dot[ub[1],S,S,ub[2]] (-4 D2[1] mb[1]+3 C2[1] mb[2]+3 C2[1] D1[1] mb[2]+D1[1]^2 mb[2]-4 D2[1] mb[2]-D1[1] D2[1] mb[2]-y^4 (C2[1] (-3+3 C1[1]+D1[1])+D1[1] (-D1[1]+D2[1])) mb[2]+C1[1] (C2[1] mb[2]-4 D1[1] (mb[1]+mb[2]))+2 y^2 (2 D2[1] mb[1]-D1[1]^2 mb[2]+2 D2[1] mb[2]+D1[1] D2[1] mb[2]+2 C1[1] D1[1] (mb[1]+mb[2])+C2[1] (4 mb[1]+(1+C1[1]-D1[1]) mb[2])))+4 C1[1]^2 mb[1] S[ub[1],ub[2]]^2+4 y^2 C1[1]^2 mb[1] S[ub[1],ub[2]]^2-8 y^2 C2[1] mb[1] S[ub[1],ub[2]]^2-16 y^2 C1[1] D1[1] mb[1] S[ub[1],ub[2]]^2+8 y^2 D1[1]^2 mb[1] S[ub[1],ub[2]]^2-16 y^2 D2[1] mb[1] S[ub[1],ub[2]]^2+8 C1[1]^2 mb[2] S[ub[1],ub[2]]^2-4 y^2 C2[1] mb[2] S[ub[1],ub[2]]^2-4 y^4 C2[1] mb[2] S[ub[1],ub[2]]^2-4 C1[1] C2[1] mb[2] S[ub[1],ub[2]]^2+4 y^4 C1[1] C2[1] mb[2] S[ub[1],ub[2]]^2-16 y^2 C1[1] D1[1] mb[2] S[ub[1],ub[2]]^2-6 D1[1]^2 mb[2] S[ub[1],ub[2]]^2+16 y^2 D1[1]^2 mb[2] S[ub[1],ub[2]]^2-2 y^4 D1[1]^2 mb[2] S[ub[1],ub[2]]^2-16 y^2 D2[1] mb[2] S[ub[1],ub[2]]^2-8 C1[1] D2[1] mb[2] S[ub[1],ub[2]]^2+8 y^2 C1[1] D2[1] mb[2] S[ub[1],ub[2]]^2-8 y^2 D1[1] D2[1] mb[2] S[ub[1],ub[2]]^2+8 y^4 D1[1] D2[1] mb[2] S[ub[1],ub[2]]^2-C1[1]^2 mb[1] trL[S,S]+2 y^2 C1[1]^2 mb[1] trL[S,S]-y^4 C1[1]^2 mb[1] trL[S,S]-C2[1] mb[1] trL[S,S]+6 y^2 C2[1] mb[1] trL[S,S]-5 y^4 C2[1] mb[1] trL[S,S]-C2[1] mb[2] trL[S,S]+5 y^2 C2[1] mb[2] trL[S,S]-3 y^4 C2[1] mb[2] trL[S,S]-y^6 C2[1] mb[2] trL[S,S]+C1[1] C2[1] mb[2] trL[S,S]-y^2 C1[1] C2[1] mb[2] trL[S,S]-y^4 C1[1] C2[1] mb[2] trL[S,S]+y^6 C1[1] C2[1] mb[2] trL[S,S])))/(32 (-1+y)^2 (1+y)^2 Sqrt[-dot[q[1],q[1]]] mb[1]^2));


(* In terms of the notation in Eq. (3.38) *)
(* S1^1 *)


\[ScriptCapitalO][1,0,1]=-S[q[1],ub[2]];
\[ScriptCapitalO][1,0,2]=-S[q[1],ub[1]];


\[Alpha][1,0,1]=-(y/((y^2-1)mb[1]))(2C1[1]mb[1]+(C1[1]^2-2C1[1]D1[1]+D1[1]^2+2D1[1])mb[2]);
\[Alpha][1,0,2]=1/((y^2-1)mb[1]) (((y^2+1)C1[1]+(y^2-1)D1[1])mb[1]+(C1[1]^2-(y^2+1)C1[1]D1[1]+y^2 D1[1]^2+(3y^2-1)D1[1])mb[2]);


(* S1^2 *)


\[ScriptCapitalO][2,0,1]=-dot[q[1],S,S,q[1]];
\[ScriptCapitalO][2,0,2]=S[q[1],ub[2]]^2;
\[ScriptCapitalO][2,0,3]=-trL[S,S];
\[ScriptCapitalO][2,0,4]=-dot[ub[1],S,S,ub[1]];
\[ScriptCapitalO][2,0,5]=-dot[ub[1],S,S,ub[2]];
\[ScriptCapitalO][2,0,6]=-dot[ub[2],S,S,ub[2]];
\[ScriptCapitalO][2,0,7]=S[q[1],ub[1]]^2;
\[ScriptCapitalO][2,0,8]=S[q[1],ub[1]] S[q[1],ub[2]];
\[ScriptCapitalO][2,0,9]=S[ub[1],ub[2]]^2;


\[Beta][2,0,1]=(y^2-1)C1[1]^2-(7y^2-3)C2[1];
\[Gamma][2,0,1]=C2[1](C1[1]-(C1[1]-1)y^4-8y^2+3);
\[Alpha][2,0,1]=-(I/(8(y^2-1)mb[1]^2))(\[Beta][2,0,1]mb[1]+\[Gamma][2,0,1]mb[2]);
\[Beta][2,0,2]=2C1[1]^2;
\[Gamma][2,0,2]=-2 C1[1]^2-(y^2+3)((D1[1]+1)D2[1]-C1[1](D1[1]+D2[1]));
\[Alpha][2,0,2]=-(I/(4(y^2-1)mb[1]^2))(\[Beta][2,0,2]mb[1]+\[Gamma][2,0,2]mb[2]);
\[Beta][2,0,3]=(y^2-1)C1[1]^2+(5y^2-1)C2[1];
\[Gamma][2,0,3]=C2[1](C1[1]-(C1[1]-1)y^4+4y^2-1);
\[Alpha][2,0,3]=-((I dot[q[1],q[1]])/(8(y^2-1)mb[1]^2))(\[Beta][2,0,3]mb[1]+\[Gamma][2,0,3]mb[2]);
\[Beta][2,0,4]=(-1+y^2)^2 C1[1]^2+2 (1-6 y^2+y^4) C2[1]+2 (-1+y^2)^2 C1[1] D1[1]-(-1+y^2) ((-1+5 y^2) D1[1]^2-2 (-1+y^2) D2[1]);
\[Gamma][2,0,4]=2(C2[1] (1-C1[1]+y^2 (-8+2 C1[1]-3 D1[1])+y^6 D1[1]+y^4 (3-C1[1]+2 D1[1]))-(-1+y^2) D1[1] (-D2[1]+y^2 (2 D1[1]+D2[1])));
\[Alpha][2,0,4]=(I dot[q[1],q[1]])/(8(y^2-1)^2 mb[1]^2) (\[Beta][2,0,4]mb[1]+\[Gamma][2,0,4]mb[2]);
\[Beta][2,0,5]=4(-C1[1] D1[1]-D2[1]+y^2 (2 C2[1]+C1[1] D1[1]+D2[1]));
\[Gamma][2,0,5]= -(C2[1] (-C1[1]-2 y^2 (1+C1[1]-D1[1])-3 (1+D1[1])+y^4 (-3+3 C1[1]+D1[1]))-(-1+y^2) (4 C1[1] D1[1]+(-1+y^2) D1[1]^2+4 D2[1]-(-1+y^2) D1[1] D2[1]));
\[Alpha][2,0,5]=(I y dot[q[1],q[1]])/(4(y^2-1)^2 mb[1]^2) (\[Beta][2,0,5]mb[1]+\[Gamma][2,0,5]mb[2]);
\[Beta][2,0,6]=2((-1+y^2) C1[1]^2+2 y^2 C2[1]);
\[Gamma][2,0,6]=(2 (-1+y^2) C1[1]^2-(1+D1[1]) D2[1]+y^4 (2 C2[1]-(1+D1[1]) D2[1])+2 y^2 (C2[1]+(1+D1[1]) D2[1])-(-1+y^2) C1[1] (2 (1+y^2) C2[1]-(-1+y^2) (D1[1]+D2[1])));
\[Alpha][2,0,6]=-((I dot[q[1],q[1]])/(4(y^2-1)^2 mb[1]^2))(\[Beta][2,0,6]mb[1]+\[Gamma][2,0,6]mb[2]);
\[Beta][2,0,7]=((-3+7 y^2) C2[1]+2 (1+3 y^2) C1[1] D1[1]-D1[1]^2-3 y^2 D1[1]^2-6 D2[1]-2 y^2 D2[1]);
\[Gamma][2,0,7]=(C2[1] (-3-C1[1]+y^4 D1[1]+y^2 (15-7 C1[1]+7 D1[1]))-8 C1[1] D2[1]+6 D1[1] D2[1]+2 y^2 D1[1] (2 D1[1]+D2[1]));
\[Alpha][2,0,7]=-(I/(8(y^2-1)mb[1]^2))(\[Beta][2,0,7]mb[1]+\[Gamma][2,0,7]mb[2]);
\[Beta][2,0,8]=8(C1[1]^2-2 D2[1]);
\[Gamma][2,0,8]=-((7+y^2) C2[1] (-1+C1[1]-D1[1])-2 (3+y^2) D1[1]^2+16 D2[1]+2 (-1+y^2) D1[1] D2[1]);
\[Alpha][2,0,8]=(I y)/(8(y^2-1)mb[1]^2) (\[Beta][2,0,8]mb[1]+\[Gamma][2,0,8]mb[2]);
\[Beta][2,0,9]=2((1+y^2) C1[1]^2-4 y^2 C1[1] D1[1]-2 y^2 (C2[1]-D1[1]^2+2 D2[1]));
\[Gamma][2,0,9]=(4 C1[1]^2-3 D1[1]^2-y^4 (2 C2[1]+D1[1]^2-4 D1[1] D2[1])-2 y^2 (C2[1]-4 D1[1]^2+4 D2[1]+2 D1[1] D2[1])+2 C1[1] ((-1+y^4) C2[1]-2 (y^2 (2 D1[1]-D2[1])+D2[1])));
\[Alpha][2,0,9]=-((I dot[q[1],q[1]])/(4(y^2-1)^2 mb[1]^2))(\[Beta][2,0,9]mb[1]+\[Gamma][2,0,9]mb[2]);


(* S1^1 S2^1 *)


\[ScriptCapitalO][1,1,1]=-dot[q[1],S,S2,q[1]];
\[ScriptCapitalO][1,1,2]=-dot[ub[2],S,S2,ub[1]];
\[ScriptCapitalO][1,1,3]=S[q[1],ub[2]]S2[q[1],ub[1]];
\[ScriptCapitalO][1,1,4]=-trL[S,S2];
\[ScriptCapitalO][1,1,5]=-dot[ub[1],S,S2,ub[1]];
\[ScriptCapitalO][1,1,6]=-dot[ub[1],S,S2,ub[2]];
\[ScriptCapitalO][1,1,7]=-dot[ub[2],S,S2,ub[2]];
\[ScriptCapitalO][1,1,8]=S[q[1],ub[1]]S2[q[1],ub[1]];
\[ScriptCapitalO][1,1,9]=S[q[1],ub[1]]S2[q[1],ub[2]];
\[ScriptCapitalO][1,1,10]=S[q[1],ub[2]]S2[q[1],ub[2]];
\[ScriptCapitalO][1,1,11]=S[ub[1],ub[2]]S2[ub[1],ub[2]];


\[Beta][1,1,1]=C1[1]((2C1[2]-2-D1[2])D1[2](y^2-1)+4C1[2]);
\[Gamma][1,1,1]=C1[2]((2C1[1]-2-D1[1])D1[1](y^2-1)+4C1[1]);
\[Alpha][1,1,1]=(I y)/(4(y^2-1)mb[1]mb[2]) (\[Beta][1,1,1]mb[1]+\[Gamma][1,1,1]mb[2]);
\[Beta][1,1,2]=C1[1] (2 (-1+y^2) C1[2]^2-(-1+y^2)^2 D1[2] (2+D1[2])+2 C1[2] (1+D1[2]+y^4 D1[2]-y^2 (3+2 D1[2])));
\[Gamma][1,1,2]=C1[2] (2 (-1+y^2) C1[1]^2-(-1+y^2)^2 D1[1] (2+D1[1])+2 C1[1] (1+D1[1]+y^4 D1[1]-y^2 (3+2 D1[1])));
\[Alpha][1,1,2]=-((I dot[q[1],q[1]])/(2(y^2-1)^2 mb[1]mb[2]))(\[Beta][1,1,2]mb[1]+\[Gamma][1,1,2]mb[2]);
\[Beta][1,1,3]=C1[1] (4 C1[2]^2-2 (3+y^2) C1[2] D1[2]+(3+y^2) D1[2] (2+D1[2]));
\[Gamma][1,1,3]= C1[2] (4 C1[1]^2-2 (3+y^2) C1[1] D1[1]+(3+y^2) D1[1] (2+D1[1]));
\[Alpha][1,1,3]=I /(4(y^2-1)mb[1]mb[2]) (\[Beta][1,1,3]mb[1]+\[Gamma][1,1,3]mb[2]);
\[Beta][1,1,4]=C1[1] ((2C1[2]-2-D1[2])D1[2](y^2-1)-4C1[2]);
\[Gamma][1,1,4]= C1[2] ((2C1[1]-2-D1[1])D1[1](y^2-1)-4C1[1]);
\[Alpha][1,1,4]=(I y dot[q[1],q[1]])/(4(y^2-1)mb[1]mb[2]) (\[Beta][1,1,4]mb[1]+\[Gamma][1,1,4]mb[2]);
\[Beta][1,1,5]=C1[1] C1[2](-1+y^2 (-1+C1[2])-C1[2]);
\[Gamma][1,1,5]= C1[1]C1[2] (-2+(-1+y^2) D1[1]);
\[Alpha][1,1,5]=(I y dot[q[1],q[1]])/((y^2-1)^2 mb[1]mb[2]) (\[Beta][1,1,5]mb[1]+\[Gamma][1,1,5]mb[2]);
\[Beta][1,1,6]=C1[1] C1[2](-2+(-1+y^2) D1[2]);
\[Gamma][1,1,6]=C1[1]C1[2](-2+(-1+y^2) D1[1]);
\[Alpha][1,1,6]=-((I y^2 dot[q[1],q[1]])/((y^2-1)^2 mb[1]mb[2]))(\[Beta][1,1,6]mb[1]+\[Gamma][1,1,6]mb[2]);
\[Beta][1,1,7]=C1[1] C1[2](-2+(-1+y^2) D1[2]);
\[Gamma][1,1,7]=C1[1]C1[2](-1+y^2 (-1+C1[1])-C1[1]);
\[Alpha][1,1,7]=(I y dot[q[1],q[1]])/((y^2-1)^2 mb[1]mb[2]) (\[Beta][1,1,7]mb[1]+\[Gamma][1,1,7]mb[2]);
\[Beta][1,1,8]=-(C1[1] C1[2]+D1[1] (C1[2]^2-2 C1[2] D1[2]+D1[2] (2+D1[2])));
\[Gamma][1,1,8]=C1[2] (-4+C1[1]-D1[1]) D1[1];
\[Alpha][1,1,8]=(I y)/((y^2-1)mb[1]mb[2]) (\[Beta][1,1,8]mb[1]+\[Gamma][1,1,8]mb[2]);
\[Beta][1,1,9]=(C1[1] (-C1[2]^2+(1+y^2) D1[2]+C1[2] D1[2])+D1[1] (C1[2]^2-(1+y^2) C1[2] D1[2]+D1[2] (-1+y^2 (3+D1[2]))));
\[Gamma][1,1,9]=-(C1[1]^2 (C1[2]-D1[2])+C1[1] D1[1] (-C1[2]+(1+y^2) D1[2])-D1[1] ((1+y^2) C1[2]+(-1+y^2 (3+D1[1])) D1[2]));
\[Alpha][1,1,9]=I/((y^2-1)mb[1]mb[2]) (\[Beta][1,1,9]mb[1]+\[Gamma][1,1,9]mb[2]);
\[Beta][1,1,10]= C1[1] (-4+C1[2]-D1[2]) D1[2];
\[Gamma][1,1,10]=-(C1[1]^2 D1[2]+D1[1] (2+D1[1]) D1[2]+C1[1] (C1[2]-2 D1[1] D1[2]));
\[Alpha][1,1,10]=(I y)/((y^2-1)mb[1]mb[2]) (\[Beta][1,1,10]mb[1]+\[Gamma][1,1,10]mb[2]);
\[Beta][1,1,11]=C1[1] C1[2] (-2+(-1+y^2) D1[2]);
\[Gamma][1,1,11]=C1[1] C1[2] (-2+(-1+y^2) D1[1]);
\[Alpha][1,1,11]=-((I y dot[q[1],q[1]])/((y^2-1)^2 mb[1]mb[2]))(\[Beta][1,1,11]mb[1]+\[Gamma][1,1,11]mb[2]);


(* checks *)


1/(4Sqrt[-dot[q[1],q[1]]]) (\[Alpha][1,0,1]\[ScriptCapitalO][1,0,1]+\[Alpha][1,0,2]\[ScriptCapitalO][1,0,2])-ampS1noSSC//Simplify


1/(4Sqrt[-dot[q[1],q[1]]]) Sum[\[Alpha][2,0,i]\[ScriptCapitalO][2,0,i],{i,9}]-ampS1sqnoSSC//Simplify


1/(4Sqrt[-dot[q[1],q[1]]]) Sum[\[Alpha][1,1,i]\[ScriptCapitalO][1,1,i],{i,11}]-ampS1S2noSSC//Simplify

